New Candidates for AM Canum Venaticorum Stars among ASAS-SN Transients

We studied Zwicky Transient Facility (ZTF) light curves of 34 dwarf nova candidates discovered by All-Sky Automated Survey for Supernovae (ASAS-SN) between 2020 May 12 and September 9 and found 6 AM CVn-type candidates. All objects showed short outbursts (post-superoutburst rebrightenings) on the fading tail. Two objects (ASASSN-20eq, ASASSN-20la) showed double superoutbursts. Three objects (ASASSN-20jt, ASASSN-20ke, and ASASSN-20lr) showed short superoutbursts (5-6 d). These features in the light curve can be used in discriminating AM CVn-type candidates from hydrogen-rich systems. In contrast to hydrogen-rich systems, some object did not show red color excess during the rebrightening or fading tail phase. We interpret that this is due to the higher ionization temperature in helium disks. Two objects had long (likely) supercycles: ASASSN-20gx (8.5 yr) and ASASSN-20lr (7 yr). We provide a scheme for identifying AM CVn-type candidates based on the light curve characteristics.

==> anc/test.R <==
a <- read.table("ztf-r.jd")

# data format for ztf-r.jd
# 2458964.923843 21.602
# 2458979.838461 15.729
# ...

m <- which.min(a$V2)
b <- subset(a,V1 > a$V1[m]-0.1 & V1 < a$V1[m]+30)
b$V1 <- b$V1 - b$V1[1]
b$V2 <- b$V2 - a$V2[m]

b1 <- diff(b$V1)
b2 <- diff(b$V2)

bb <- data.frame(x=b1,y=b2/b1)
bs <- subset(bb,x > 0.5 & y > 1.5)
if (nrow(bs) > 0) {
    cat("yes1\n")
}

for (i in 1:nrow(b)) {
    if (i > 2 && b$V2[i] > 2.5) {
        if (b$V2[i-1] < 2 && b$V1[i] > 3 && b$V1[i] < 8) {
            cat("yes2\n")
        }
    }
}

